The Outer Multiset Dimension of Toroidal Grids

Let $S$ be a set of vertices in a connected graph $G$. A vertex outside $S$ is represented by the multiset of its distances to the vertices of $S$. The outer multiset dimension $\operatorname{odim}(G)$ is the minimum cardinality of an $S$ for which these representations distinguish all vertices outside $S$. We determine $\operatorname{odim}(C_s \square C_t)$ for all $s,t\geq 3$, answering a problem of Klav\v{z}ar, Kuziak, and Yero. The values range from $3$ to $8$. The proof combines a half-turn argument giving a universal four-landmark lower bound when both factors have length at least four, explicit three- and four-landmark constructions for the infinite families, and exact finite enumeration on the remaining strip. The collision classification behind the infinite four-landmark construction is certified by exact quantifier elimination in linear integer arithmetic; source code and all finite upper certificates accompany the paper.

==> anc/analyze-four-template-codes.mjs <==
#!/usr/bin/env node

import { parseArgs } from "node:util";

const { values } = parseArgs({
  options: {
    t: { type: "string" },
    a: { type: "string" },
    c: { type: "string" },
    b: { type: "string" },
  },
});
const [t, a, c, b] = [values.t, values.a, values.c, values.b].map(Number);
if (![t, a, c, b].every(Number.isInteger) || t < 3) {
  throw new Error("Usage: node analyze-four-template-codes.mjs --t N --a N --c N --b N");
}

const cd = (x, y) => {
  const d = Math.abs(x - y);
  return Math.min(d, t - d);
};

const groups = new Map();
for (const epsilon of [-1, 0, 1]) {
  for (let j = 0; j < t; j += 1) {
    const code = [cd(j, 0), cd(j, a), cd(j, c), cd(j, b) + epsilon].sort((x, y) => x - y);
    const minimum = code[0];
    const normalized = code.map((x) => x - minimum).join(",");
    if (!groups.has(normalized)) groups.set(normalized, []);
    groups.get(normalized).push({ j, epsilon, minimum, code });
  }
}

const collisions = [...groups.entries()]
  .filter(([, states]) => states.length > 1)
  .map(([normalized, states]) => ({ normalized, states }));

console.log(JSON.stringify({ t, A: [0, a, c], b, collisions }, null, 2));



==> anc/certify-four-family-linear.wl <==
ClearAll[
  distanceBranches, pieceAt, discoverPieces, certifyFamily, orderedPair,
  oddExpected, evenExpected
];

distanceBranches[a_, circumference_] := {
  {j - a, j >= a && j - a <= m},
  {circumference - j + a, j >= a && j - a >= m + 1},
  {a - j, j <= a - 1 && a - j <= m},
  {circumference - a + j, j <= a - 1 && a - j >= m + 1}
};

pieceAt[landmarks_, circumference_, epsilon_, m0_, j0_] := Module[
  {families, indices, chosen, values, order, condition, tuple, key},
  families = distanceBranches[#, circumference] & /@ landmarks;
  indices = FirstPosition[#[[All, 2]] /. {m -> m0, j -> j0}, True][[1]] & /@ families;
  chosen = MapThread[Part, {families, indices}];
  values = chosen[[All, 1]];
  values[[4]] += epsilon;
  order = Ordering[values /. {m -> m0, j -> j0}];
  condition = And @@ Join[
    chosen[[All, 2]],
    MapThread[LessEqual, {Most[values[[order]]], Rest[values[[order]]]}]
  ];
  tuple = Simplify[values[[order]] - First[values[[order]]]];
  key = ToString[{indices, order}, InputForm];
  {key, condition, tuple}
];

discoverPieces[lower_, upper_, landmarks_, circumference_, epsilon_] := Module[
  {pieces = <||>, add, domain, covered, uncovered, instance, m0, j0, iterations = 0},
  add[mv_, jv_] := Module[{piece = pieceAt[landmarks, circumference, epsilon, mv, jv]},
    AssociateTo[pieces, piece[[1]] -> piece]
  ];
  Do[add[mv, jv], {mv, lower, lower + 24}, {jv, 0, upper /. m -> mv}];
  domain = m >= lower && 0 <= j <= upper;
  While[True,
    covered = Or @@ (Values[pieces][[All, 2]]);
    uncovered = FullSimplify[Reduce[domain && ! covered, {m, j}, Integers]];
    If[TrueQ[uncovered === False], Break[]];
    instance = FindInstance[domain && ! covered, {m, j}, Integers, 1];
    If[instance === {}, Print["coverage solver inconsistency"]; Abort[]];
    m0 = m /. First[instance];
    j0 = j /. First[instance];
    add[m0, j0];
    iterations++;
    If[iterations > 100, Print["coverage did not converge"]; Abort[]];
  ];
  Print["epsilon=", epsilon, ",pieces=", Length[pieces], ",coverage=True"];
  Values[pieces]
];

orderedPair[j_, epsilon_, k_, eta_] := 3 j + epsilon + 1 < 3 k + eta + 1;

oddExpected[m_, j_, epsilon_, k_, eta_] := Or[
  j == 1 && epsilon == 0 && k == m + 2 && eta == -1,
  j == 2 && epsilon == 0 && k == m + 2 && eta == 1,
  epsilon == 0 && eta == 0 && 4 <= j <= m - 2 && k == 2 m + 3 - j
];

evenExpected[m_, j_, epsilon_, k_, eta_] := Or[
  j == 1 && epsilon == 0 && k == m + 1 && eta == 0,
  j == 3 && epsilon == 0 && k == m + 3 && eta == 0,
  epsilon == 0 && eta == 0 && 4 <= j <= m - 2 && k == 2 m + 2 - j
];

certifyFamily[name_, lower_, upper_, landmarks_, circumference_, expected_] := Module[
  {allPieces, epsilon, eta, first, second, secondCondition, secondTuple,
    domain, equal, unexpected, missing, unexpectedCount = 0, missingCount = 0},
  Print["family=", name];
  allPieces = Association@Table[
    epsilon -> discoverPieces[lower, upper, landmarks, circumference, epsilon],
    {epsilon, -1, 1}
  ];
  Do[
    domain = m >= lower && 0 <= j <= upper && 0 <= k <= upper &&
      orderedPair[j, epsilon, k, eta];
    Do[
      secondCondition = second[[2]] /. j -> k;
      secondTuple = second[[3]] /. j -> k;
      equal = And @@ Thread[first[[3]] == secondTuple];
      unexpected = FullSimplify@Reduce[
        domain && first[[2]] && secondCondition && equal &&
          ! expected[m, j, epsilon, k, eta],
        {m, j, k}, Integers
      ];
      If[! TrueQ[unexpected === False],
        unexpectedCount++;
        Print["UNEXPECTED epsilon=", epsilon, ",eta=", eta, ": ", unexpected]
      ];
      missing = FullSimplify@Reduce[
        domain && first[[2]] && secondCondition &&
          expected[m, j, epsilon, k, eta] && ! equal,
        {m, j, k}, Integers
      ];
      If[! TrueQ[missing === False],
        missingCount++;
        Print["MISSING epsilon=", epsilon, ",eta=", eta, ": ", missing]
      ],
      {first, allPieces[epsilon]}, {second, allPieces[eta]}
    ],
    {epsilon, -1, 1}, {eta, -1, 1}
  ];
  Print["family=", name, ",unexpected-pieces=", unexpectedCount,
    ",missing-pieces=", missingCount, ",certificate=", unexpectedCount == 0 && missingCount == 0]
];

certifyFamily["odd", 9, 2 m, {0, 4, m, m + 1}, 2 m + 1, oddExpected];
certifyFamily["even", 10, 2 m - 1, {0, 4, m + 1, m - 1}, 2 m, evenExpected];


==> anc/torus-k4-exact.cpp <==
#include <algorithm>
#include <array>
#include <atomic>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <string>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#endif

static int cycle_distance(int a, int b, int n) {
  const int d = std::abs(a - b);
  return std::min(d, n - d);
}

static std::uint32_t signature_key(std::array<int, 4> values) {
  std::sort(values.begin(), values.end());
  return static_cast<std::uint32_t>(values[0])
      | (static_cast<std::uint32_t>(values[1]) << 5)
      | (static_cast<std::uint32_t>(values[2]) << 10)
      | (static_cast<std::uint32_t>(values[3]) << 15);
}

int main(int argc, char** argv) {
  int s = 0;
  int t = 0;
  for (int i = 1; i + 1 < argc; i += 2) {
    const std::string option = argv[i];
    if (option == "--s") s = std::atoi(argv[i + 1]);
    else if (option == "--t") t = std::atoi(argv[i + 1]);
    else {
      std::cerr << "Unknown option: " << option << "\n";
      return 64;
    }
  }
  if (s < 3 || t < 3) {
    std::cerr << "Usage: torus-k4-exact --s N --t N\n";
    return 64;
  }
  if (s / 2 + t / 2 >= 32) {
    std::cerr << "This finite-strip checker uses a 5-bit distance packing\n";
    return 64;
  }

  const int order = s * t;
  std::vector<std::uint8_t> distances(static_cast<std::size_t>(order) * order);
  for (int u = 0; u < order; ++u) {
    const int ui = u / t;
    const int uj = u % t;
    for (int v = 0; v < order; ++v) {
      distances[static_cast<std::size_t>(u) * order + v] = static_cast<std::uint8_t>(
          cycle_distance(ui, v / t, s) + cycle_distance(uj, v % t, t));
    }
  }

  std::atomic<bool> found(false);
  std::array<int, 4> witness{0, 0, 0, 0};
  std::atomic<std::uint64_t> tested(0);

#pragma omp parallel
  {
    std::vector<int> seen(1U << 20, 0);
    int stamp = 0;

#pragma omp for schedule(dynamic)
    for (int a = 1; a < order - 2; ++a) {
      if (found.load(std::memory_order_relaxed)) continue;
      for (int b = a + 1; b < order - 1; ++b) {
        if (found.load(std::memory_order_relaxed)) break;
        for (int c = b + 1; c < order; ++c) {
          if (found.load(std::memory_order_relaxed)) break;
          ++stamp;
          if (stamp == 0x7fffffff) {
            std::fill(seen.begin(), seen.end(), 0);
            stamp = 1;
          }
          bool resolves = true;
          for (int v = 0; v < order; ++v) {
            if (v == 0 || v == a || v == b || v == c) continue;
            const auto key = signature_key({
                distances[v],
                distances[static_cast<std::size_t>(a) * order + v],
                distances[static_cast<std::size_t>(b) * order + v],
                distances[static_cast<std::size_t>(c) * order + v],
            });
            if (seen[key] == stamp) {
              resolves = false;
              break;
            }
            seen[key] = stamp;
          }
          tested.fetch_add(1, std::memory_order_relaxed);
          if (resolves) {
            bool expected = false;
            if (found.compare_exchange_strong(expected, true)) witness = {0, a, b, c};
            break;
          }
        }
      }
    }
  }

  std::cout << "{\"s\":" << s << ",\"t\":" << t
            << ",\"tested\":" << tested.load()
            << ",\"k4_exists\":" << (found.load() ? "true" : "false");
  if (found.load()) {
    std::cout << ",\"witness\":[";
    for (int i = 0; i < 4; ++i) {
      if (i) std::cout << ',';
      std::cout << '[' << witness[i] / t << ',' << witness[i] % t << ']';
    }
    std::cout << ']';
  }
  std::cout << "}\n";
  return found.load() ? 0 : 2;
}


==> anc/torus-odim-search.mjs <==
#!/usr/bin/env node

import { parseArgs } from "node:util";

const { values } = parseArgs({
  options: {
    s: { type: "string" },
    t: { type: "string" },
    maxK: { type: "string", default: "12" },
    randomTrials: { type: "string", default: "0" },
    hillSteps: { type: "string", default: "0" },
    restarts: { type: "string", default: "20" },
    seed: { type: "string", default: "1" },
    witness: { type: "string" },
  },
});

if (!values.s || !values.t) {
  throw new Error("Usage: node torus-odim-search.mjs --s N --t N [--maxK N] [--randomTrials N] [--seed N]");
}

const s = Number(values.s);
const t = Number(values.t);
const maxK = Number(values.maxK);
const randomTrials = Number(values.randomTrials);
const hillSteps = Number(values.hillSteps);
const restarts = Number(values.restarts);
let rngState = Number(values.seed) >>> 0;

if (![s, t, maxK, randomTrials, hillSteps, restarts].every(Number.isInteger)
    || s < 3 || t < 3 || maxK < 1 || randomTrials < 0 || hillSteps < 0 || restarts < 1) {
  throw new Error("s,t >= 3 and maxK >= 1 are required; search budgets must be nonnegative");
}
if (randomTrials > 0 && hillSteps > 0) {
  throw new Error("Choose either randomTrials or hillSteps");
}

const order = s * t;
const vertices = Array.from({ length: order }, (_, id) => [Math.floor(id / t), id % t]);
const cycleDistance = (a, b, n) => Math.min(Math.abs(a - b), n - Math.abs(a - b));
const distances = Array.from({ length: order }, () => new Uint16Array(order));

for (let u = 0; u < order; u += 1) {
  for (let v = 0; v < order; v += 1) {
    distances[u][v] = cycleDistance(vertices[u][0], vertices[v][0], s)
      + cycleDistance(vertices[u][1], vertices[v][1], t);
  }
}

function isResolving(landmarks) {
  const inSet = new Uint8Array(order);
  for (const u of landmarks) inSet[u] = 1;
  const seen = new Set();
  for (let v = 0; v < order; v += 1) {
    if (inSet[v]) continue;
    const signature = landmarks.map((u) => distances[v][u]).sort((a, b) => a - b).join(",");
    if (seen.has(signature)) return false;
    seen.add(signature);
  }
  return true;
}

function collisionScore(landmarks) {
  const inSet = new Uint8Array(order);
  for (const u of landmarks) inSet[u] = 1;
  const counts = new Map();
  for (let v = 0; v < order; v += 1) {
    if (inSet[v]) continue;
    const signature = landmarks.map((u) => distances[v][u]).sort((a, b) => a - b).join(",");
    counts.set(signature, (counts.get(signature) ?? 0) + 1);
  }
  let score = 0;
  for (const count of counts.values()) score += (count * (count - 1)) / 2;
  return score;
}

function* combinationsFromZero(k) {
  if (k === 1) {
    yield [0];
    return;
  }
  const chosen = [0];
  function* extend(next, remaining) {
    if (remaining === 0) {
      yield [...chosen];
      return;
    }
    for (let v = next; v <= order - remaining; v += 1) {
      chosen.push(v);
      yield* extend(v + 1, remaining - 1);
      chosen.pop();
    }
  }
  yield* extend(1, k - 1);
}

function binomial(n, k) {
  k = Math.min(k, n - k);
  let value = 1;
  for (let i = 1; i <= k; i += 1) value = (value * (n - k + i)) / i;
  return Math.round(value);
}

function random() {
  rngState = (1664525 * rngState + 1013904223) >>> 0;
  return rngState / 0x100000000;
}

function randomLandmarks(k) {
  const sample = [0];
  const pool = Array.from({ length: order - 1 }, (_, i) => i + 1);
  for (let i = 0; i < k - 1; i += 1) {
    const j = i + Math.floor(random() * (pool.length - i));
    [pool[i], pool[j]] = [pool[j], pool[i]];
    sample.push(pool[i]);
  }
  return sample.sort((a, b) => a - b);
}

function format(landmarks) {
  return landmarks.map((id) => vertices[id]);
}

const report = {
  s,
  t,
  order,
  mode: hillSteps > 0 ? "hillclimb_upper_bound" : randomTrials > 0 ? "random_upper_bound" : "exact",
  seed: Number(values.seed),
};

if (values.witness) {
  const landmarks = values.witness.split(";").map((coordinate) => {
    const [i, j] = coordinate.split(",").map(Number);
    if (!Number.isInteger(i) || !Number.isInteger(j) || i < 0 || i >= s || j < 0 || j >= t) {
      throw new Error(`Invalid witness coordinate: ${coordinate}`);
    }
    return i * t + j;
  });
  if (new Set(landmarks).size !== landmarks.length) throw new Error("Witness coordinates must be distinct");
  report.mode = "verify_witness";
  report.resolving = isResolving(landmarks);
  report.witness_ids = landmarks;
  report.witness = format(landmarks);
  console.log(JSON.stringify(report));
  process.exit(report.resolving ? 0 : 2);
}

if (hillSteps > 0) {
  const k = maxK;
  let bestScore = Number.POSITIVE_INFINITY;
  let best = null;
  for (let restart = 1; restart <= restarts; restart += 1) {
    let current = randomLandmarks(k);
    let currentScore = collisionScore(current);
    for (let step = 0; step < hillSteps; step += 1) {
      if (currentScore === 0) {
        Object.assign(report, { upper_bound: k, witness_ids: current, witness: format(current), restart, step });
        console.log(JSON.stringify(report));
        process.exit(0);
      }
      if (currentScore < bestScore) {
        bestScore = currentScore;
        best = [...current];
      }
      const index = 1 + Math.floor(random() * (k - 1));
      let replacement;
      do replacement = 1 + Math.floor(random() * (order - 1));
      while (current.includes(replacement));
      const proposal = [...current];
      proposal[index] = replacement;
      proposal.sort((a, b) => a - b);
      const proposalScore = collisionScore(proposal);
      const temperature = Math.max(0.05, 2 * (1 - step / hillSteps));
      if (proposalScore <= currentScore || random() < Math.exp((currentScore - proposalScore) / temperature)) {
        current = proposal;
        currentScore = proposalScore;
      }
    }
  }
  Object.assign(report, {
    upper_bound: null,
    best_score: bestScore,
    best_witness_ids: best,
    best_witness: best ? format(best) : null,
    hill_steps: hillSteps,
    restarts,
  });
  console.log(JSON.stringify(report));
  process.exit(2);
}

if (randomTrials > 0) {
  for (let k = 1; k <= maxK; k += 1) {
    for (let trial = 1; trial <= randomTrials; trial += 1) {
      const landmarks = randomLandmarks(k);
      if (isResolving(landmarks)) {
        report.upper_bound = k;
        report.witness_ids = landmarks;
        report.witness = format(landmarks);
        report.trial = trial;
        console.log(JSON.stringify(report));
        process.exit(0);
      }
    }
  }
  report.upper_bound = null;
  report.trials_per_k = randomTrials;
  console.log(JSON.stringify(report));
  process.exit(2);
}

for (let k = 1; k <= Math.min(maxK, order - 1); k += 1) {
  let tested = 0;
  for (const landmarks of combinationsFromZero(k)) {
    tested += 1;
    if (isResolving(landmarks)) {
      report.exact_odim = k;
      report.witness_ids = landmarks;
      report.witness = format(landmarks);
      report.tested_at_k = tested;
      console.log(JSON.stringify(report));
      process.exit(0);
    }
  }
  process.stderr.write(`k=${k}: exhausted ${tested} translation-normalized sets (expected ${binomial(order - 1, k - 1)})\n`);
}

report.exact_odim = null;
report.exhausted_through_k = Math.min(maxK, order - 1);
console.log(JSON.stringify(report));
process.exit(2);


==> anc/verify-finite-strip-witnesses.mjs <==
#!/usr/bin/env node

const witnesses = {
  "4x4": [[0,0],[0,1],[0,2],[1,0],[1,2],[2,1],[3,0]],
  "5x5": [[0,0],[0,1],[0,2],[1,0],[3,0],[4,4]],
  "6x6": [[0,0],[0,1],[0,3],[1,0],[1,2],[1,5]],

  "4x5": [[0,0],[0,4],[1,1],[1,3],[3,1]],
  "4x6": [[0,0],[1,4],[1,5],[2,3],[3,4]],
  "4x7": [[0,0],[0,1],[1,2],[1,6],[2,5]],
  "4x8": [[0,0],[0,1],[0,3],[1,2],[2,0]],
  "4x9": [[0,0],[0,2],[0,8],[3,1],[3,7]],
  "4x10": [[0,0],[0,4],[0,7],[2,9],[3,8]],
  "4x11": [[0,0],[2,3],[2,9],[3,2],[3,9]],
  "4x13": [[0,0],[0,1],[0,4],[0,11],[3,7]],

  "5x6": [[0,0],[1,4],[2,3],[3,4],[4,5]],
  "5x7": [[0,0],[3,4],[3,5],[4,3],[4,6]],
  "5x8": [[0,0],[0,4],[0,7],[2,7],[3,6]],
  "5x9": [[0,0],[1,2],[2,1],[2,5],[3,1]],
  "5x11": [[0,0],[1,10],[3,8],[4,4],[4,9]],
  "5x13": [[0,0],[0,5],[1,3],[1,6],[4,6]],

  "6x7": [[0,0],[0,1],[0,3],[5,2],[5,6]],
  "6x8": [[0,0],[1,2],[3,7],[5,0],[5,7]],
  "6x9": [[0,0],[2,0],[3,0],[5,4],[5,8]],
  "6x10": [[0,0],[0,5],[1,8],[3,8],[4,8]],
  "6x11": [[0,0],[0,2],[0,6],[5,1],[5,9]],
  "6x13": [[0,0],[0,6],[0,11],[5,5],[5,6]],

  "7x7": [[0,0],[2,2],[5,2],[5,3],[6,1]],
  "7x8": [[0,0],[2,6],[4,6],[5,5],[6,7]],
  "7x9": [[0,0],[0,6],[1,5],[2,4],[4,7]],
  "7x10": [[0,0],[0,6],[1,8],[3,6],[5,4]],
  "7x11": [[0,0],[0,5],[1,10],[3,8],[4,10]],
  "7x12": [[0,0],[0,10],[3,11],[4,10],[5,6]],
  "7x13": [[0,0],[0,3],[1,8],[2,11],[4,1]],
  "7x14": [[0,0],[2,9],[3,5],[5,8],[6,9]],
  "7x17": [[0,0],[0,2],[0,10],[0,14],[5,8]],

  "8x8": [[0,0],[0,5],[1,1],[1,6],[7,5]],
  "8x9": [[0,0],[1,5],[1,8],[2,4],[6,7]],
  "8x10": [[0,0],[2,8],[3,8],[6,0],[6,5]],
  "8x11": [[0,0],[0,6],[1,8],[7,5],[7,10]],
  "8x13": [[0,0],[1,1],[7,4],[7,7],[7,10]],

  "9x9": [[0,0],[0,5],[1,2],[5,7],[7,7]],
  "9x10": [[0,0],[0,6],[2,4],[3,4],[8,4]],
  "9x11": [[0,0],[0,6],[0,8],[8,1],[8,5]],
  "9x12": [[0,0],[1,11],[4,10],[5,11],[8,2]],
  "9x13": [[0,0],[1,1],[5,1],[6,0],[6,7]],
  "9x14": [[0,0],[0,4],[8,5],[8,8],[8,12]],
  "9x17": [[0,0],[6,2],[7,1],[8,9],[8,13]],

  "10x10": [[0,0],[0,4],[3,2],[4,3],[7,4]],
  "10x11": [[0,0],[0,3],[0,9],[8,6],[9,4]],
  "10x13": [[0,0],[0,3],[0,9],[1,2],[1,4]],

  "11x11": [[0,0],[1,1],[7,0],[7,10],[8,5]],
  "11x12": [[0,0],[4,2],[5,8],[6,4],[10,1]],
  "11x13": [[0,0],[0,6],[1,12],[2,8],[3,10]],
  "11x14": [[0,0],[0,3],[1,7],[9,1],[10,7]],
  "11x17": [[0,0],[5,0],[6,7],[8,12],[8,14]],

  "12x13": [[0,0],[0,6],[1,5],[7,4],[11,12]],

  "13x13": [[0,0],[12,5],[12,7],[12,8],[12,12]],
  "13x14": [[0,0],[2,11],[3,11],[6,0],[11,2]],
  "13x17": [[0,0],[2,2],[7,2],[9,2],[12,11]],

  "17x17": [[0,0],[0,9],[8,3],[10,3],[13,4]],
};

const cd = (a, b, n) => {
  const d = Math.abs(a - b);
  return Math.min(d, n - d);
};

function verify(s, t, landmarks) {
  const landmarkKeys = new Set(landmarks.map(([i, j]) => `${i},${j}`));
  const seen = new Set();
  for (let i = 0; i < s; i += 1) {
    for (let j = 0; j < t; j += 1) {
      if (landmarkKeys.has(`${i},${j}`)) continue;
      const signature = landmarks
        .map(([a, b]) => cd(i, a, s) + cd(j, b, t))
        .sort((x, y) => x - y)
        .join(",");
      if (seen.has(signature)) return false;
      seen.add(signature);
    }
  }
  return true;
}

for (const [key, landmarks] of Object.entries(witnesses)) {
  const [s, t] = key.split("x").map(Number);
  if (!verify(s, t, landmarks)) throw new Error(`Invalid witness: ${key}`);
}

console.log(JSON.stringify({ verified: Object.keys(witnesses).length }));


